Formal Specification and Verification of Fully Asynchronous Implementations of the Data Encryption Standard

This paper presents two formal models of the Data Encryption Standard (DES), a first using the international standard LOTOS, and a second using the more recent process calculus LNT. Both models encode the DES in the style of asynchronous circuits, i.e., the data-flow blocks of the DES algorithm are represented by processes communicating via rendezvous. To ensure correctness of the models, several techniques have been applied, including model checking, equivalence checking, and comparing the results produced by a prototype automatically generated from the formal model with those of existing implementations of the DES. The complete code of the models is provided as appendices and also available on the website of the CADP verification toolbox.

==> gate_functions.c <==
/**************************************************************************
 *             D A T A    E N C R Y P T I O N    S T A N D A R D
 *-------------------------------------------------------------------------
 *   INRIA - Unite de Recherche Rhone-Alpes
 *   655, avenue de l'Europe
 *   38330 Montbonnot Saint Martin
 *   FRANCE
 *-------------------------------------------------------------------------
 *   Module		:	gate_functions.c
 *   Auteur		:	Wendelin SERWE
 *   Version		:	1.21
 *   Date		: 	2015/10/20 09:12:45
 *************************************************************************/

/*
 * Gate functions for the DES prototype generated using EXEC/CAESAR
 * 
 * The DES prototype reads its inputs from stdin and prints its results to
 * stdout. Each rendezvous corresponds to one line of input (respectively,
 * output), following the syntax of LOTOS, i.e., "<GATE> !<OFFER>". For
 * convenience, 64-bit vectors are represented by a sequence of sixteen
 * hexadecimal digits. The prototype can also write its execution trace in
 * the SEQ format to a log file.
 */

/* some lines have been prefixed with '@' to fine-tune the LaTeX output */

/* --------------------------------------------------------------------- */

#define CAESAR_ADT_INTERFACE

#if defined (LOTOS)
	#include "DES_CONCRETE.h"
#elif defined (LNT)
	#include "DES.h"
#else
	#error "compile with either -DLOTOS or -DLNT"
#endif

/* --------------------------------------------------------------------- */

#include "caesar_kernel.h"

extern void CAESAR_KERNEL_EXIT();

#define streq(S1,S2) (strcmp ((S1), (S2)) == 0)

/* --------------------------------------------------------------------- */

/* auxiliary function to convert a hexadecimal digit into a 4-bit vector */

static ADT_BIT4 CHAR_TO_BIT4 (C)
char C;
{
     switch (C) {
     case '0':
	  return MK_4 (BIT_ZERO (), BIT_ZERO (), BIT_ZERO (), BIT_ZERO ());
     case '1':
	  return MK_4 (BIT_ZERO (), BIT_ZERO (), BIT_ZERO (), BIT_ONE ());
     case '2':
	  return MK_4 (BIT_ZERO (), BIT_ZERO (), BIT_ONE (),  BIT_ZERO ());
     case '3':
	  return MK_4 (BIT_ZERO (), BIT_ZERO (), BIT_ONE (),  BIT_ONE ());
     case '4':
	  return MK_4 (BIT_ZERO (), BIT_ONE (),  BIT_ZERO (), BIT_ZERO ());
     case '5':
	  return MK_4 (BIT_ZERO (), BIT_ONE (),  BIT_ZERO (), BIT_ONE ());
     case '6':
	  return MK_4 (BIT_ZERO (), BIT_ONE (),  BIT_ONE (),  BIT_ZERO ());
     case '7':
	  return MK_4 (BIT_ZERO (), BIT_ONE (),  BIT_ONE (),  BIT_ONE ());
     case '8':
	  return MK_4 (BIT_ONE (),  BIT_ZERO (), BIT_ZERO (), BIT_ZERO ());
     case '9':
	  return MK_4 (BIT_ONE (),  BIT_ZERO (), BIT_ZERO (), BIT_ONE ());
     case 'a': case 'A':
	  return MK_4 (BIT_ONE (),  BIT_ZERO (), BIT_ONE (),  BIT_ZERO ());
     case 'b': case 'B':
	  return MK_4 (BIT_ONE (),  BIT_ZERO (), BIT_ONE (),  BIT_ONE ());
     case 'c': case 'C':
	  return MK_4 (BIT_ONE (),  BIT_ONE (),  BIT_ZERO (), BIT_ZERO ());
     case 'd': case 'D':
	  return MK_4 (BIT_ONE (),  BIT_ONE (),  BIT_ZERO (), BIT_ONE ());
     case 'e': case 'E':
	  return MK_4 (BIT_ONE (),  BIT_ONE (),  BIT_ONE (),  BIT_ZERO ());
     case 'f': case 'F':
	  return MK_4 (BIT_ONE (),  BIT_ONE (),  BIT_ONE (),  BIT_ONE ());
     default:
	  CAESAR_KERNEL_EXIT ("cannot convert '%c' into a 4-bit vector\n",
                              C);
	  /* NOTREACHED */
	  return MK_4 (BIT_ZERO (), BIT_ZERO (), BIT_ZERO (), BIT_ZERO ());
     }
}

/* --------------------------------------------------------------------- */

/* auxiliary macro to print four bits as a hexadecimal digit */

#define PRINT_4_BITS(F,B1,B2,B3,B4) \
 	{ \
	char N; \
	N = 0; \
	if ((B1) == BIT_ONE ()) N += 8; \
	if ((B2) == BIT_ONE ()) N += 4; \
	if ((B3) == BIT_ONE ()) N += 2; \
	if ((B4) == BIT_ONE ()) N += 1; \
	fprintf ((F), "%x", N); \
	}

/* --------------------------------------------------------------------- */

/* auxiliary macro to access bit number N of the 64-bit vector V */

#define BIT(V,N) (CAESAR_ADT_STAR_ADT_BIT64 (V).CAESAR_ADT_ ## N ## _MK_64)

/* --------------------------------------------------------------------- */

/* auxiliary function to output a 64-bit vector as 16 hexadecimal digits */

static void PRINT_64_BIT_VECTOR (F, V)
FILE *F;
ADT_BIT64 V;
{
     PRINT_4_BITS (F, BIT (V,  1), BIT (V,  2), BIT (V,  3), BIT (V,  4)); 
     PRINT_4_BITS (F, BIT (V,  5), BIT (V,  6), BIT (V,  7), BIT (V,  8)); 
     PRINT_4_BITS (F, BIT (V,  9), BIT (V, 10), BIT (V, 11), BIT (V, 12)); 
     PRINT_4_BITS (F, BIT (V, 13), BIT (V, 14), BIT (V, 15), BIT (V, 16)); 
     PRINT_4_BITS (F, BIT (V, 17), BIT (V, 18), BIT (V, 19), BIT (V, 20)); 
     PRINT_4_BITS (F, BIT (V, 21), BIT (V, 22), BIT (V, 23), BIT (V, 24)); 
     PRINT_4_BITS (F, BIT (V, 25), BIT (V, 26), BIT (V, 27), BIT (V, 28)); 
     PRINT_4_BITS (F, BIT (V, 29), BIT (V, 30), BIT (V, 31), BIT (V, 32)); 
     PRINT_4_BITS (F, BIT (V, 33), BIT (V, 34), BIT (V, 35), BIT (V, 36)); 
     PRINT_4_BITS (F, BIT (V, 37), BIT (V, 38), BIT (V, 39), BIT (V, 40)); 
     PRINT_4_BITS (F, BIT (V, 41), BIT (V, 42), BIT (V, 43), BIT (V, 44)); 
     PRINT_4_BITS (F, BIT (V, 45), BIT (V, 46), BIT (V, 47), BIT (V, 48)); 
     PRINT_4_BITS (F, BIT (V, 49), BIT (V, 50), BIT (V, 51), BIT (V, 52)); 
     PRINT_4_BITS (F, BIT (V, 53), BIT (V, 54), BIT (V, 55), BIT (V, 56)); 
     PRINT_4_BITS (F, BIT (V, 57), BIT (V, 58), BIT (V, 59), BIT (V, 60)); 
     PRINT_4_BITS (F, BIT (V, 61), BIT (V, 62), BIT (V, 63), BIT (V, 64)); 
}

/* --------------------------------------------------------------------- */

/* buffer for the gate of the rendezvous in the current line of stdin */

static char CURRENT_GATE[6];

/* buffer for the offer of the rendezvous in the current line of stdin */

static char CURRENT_OFFER[17];

/*
 * if equal to zero, CURRENT_GATE and CURRENT_OFFER contain the gate (resp.
 * OFFER) of the rendezvous in the current line of stdin
 */

static char CURRENT_LINE_NOT_READ = 1;

/* --------------------------------------------------------------------- */

/*
 * auxiliary function to check whether the current line of the standard
 * input corresponds to a rendezvous on gate GATE
 */

int PARSE_INPUT (GATE, OFFER)
char *GATE;
void *OFFER; /* a caster */
{
     int N;

     if (feof (stdin))
	  return (0);

     if (CURRENT_LINE_NOT_READ) {
	  /* read a line from stdin */
	  N = scanf ("%5s !%16[0123456789aAbBcCdDeEfF]\n",
		     CURRENT_GATE, CURRENT_OFFER);
	  if (N == EOF)
	       return (0);
	  if (N != 2) {
	       CAESAR_KERNEL_EXIT ("incorrect input syntax\n");
	  }
	  CURRENT_LINE_NOT_READ = 0;
     }
     if (!streq (CURRENT_GATE, GATE))
	  return (0);
     CURRENT_LINE_NOT_READ = 1;

     if (streq (GATE, "CRYPT")) {
	  if (streq (CURRENT_OFFER, "0")) {
	       *((ADT_BOOL *) OFFER) = ADT_FALSE ();
	  } else if (streq (CURRENT_OFFER, "1")) {
	       *((ADT_BOOL *) OFFER) = ADT_TRUE ();
	  } else {
	       CAESAR_KERNEL_EXIT ("incorrect offer \"%s\" for gate %s\n",
				   CURRENT_OFFER, GATE);
	       /* NOTREACHED */
	  }
     } else if (streq (GATE, "DATA") || streq (GATE, "KEY")) {
	  /* set remaining digits to '0' */
	  for (N = strlen (CURRENT_OFFER) ; N < 16 ; N++)
	       CURRENT_OFFER[N] = '0';
	  /* concatenation of the 16 characters to form a 64-bit vector */
	  *((ADT_BIT64 *) OFFER) =
	       CONCAT_BIT4 (CHAR_TO_BIT4 (CURRENT_OFFER[0]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[1]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[2]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[3]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[4]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[5]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[6]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[7]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[8]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[9]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[10]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[11]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[12]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[13]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[14]),
			    CHAR_TO_BIT4 (CURRENT_OFFER[15]));
     } else {
	  CAESAR_KERNEL_EXIT ("unknown gate \"%s\"\n", CURRENT_GATE);
	  /* NOTREACHED */
     }
     return (1);
}

/* --------------------------------------------------------------------- */

int  CRYPT (INPUT_MODE, BOOL, OFFER, EOL)
CAESAR_KERNEL_OFFER INPUT_MODE;
char *BOOL;
ADT_BOOL *OFFER;
CAESAR_KERNEL_OFFER EOL;
{
     int CAESAR_STATUS;

@     CAESAR_KERNEL_ASSERT_INPUT (INPUT_MODE);
@     CAESAR_KERNEL_ASSERT_TYPE (BOOL, "ADT_BOOL");
@     CAESAR_KERNEL_ASSERT_EOL (EOL);

     CAESAR_STATUS = PARSE_INPUT ("CRYPT", OFFER);

@     CAESAR_KERNEL_LOG_GATE (__func__);
@     /* LINTED */
@     CAESAR_KERNEL_LOG_OFFER (INPUT_MODE, BOOL, *OFFER, ADT_PRINT_BOOL,
@			      CAESAR_STATUS);
@     CAESAR_KERNEL_LOG_RESULT (CAESAR_STATUS);

     return (CAESAR_STATUS);
}

/* --------------------------------------------------------------------- */

int  DATA (INPUT_MODE, BIT64, OFFER, EOL)
CAESAR_KERNEL_OFFER INPUT_MODE;
char *BIT64;
ADT_BIT64 *OFFER;
CAESAR_KERNEL_OFFER EOL;
{
     int CAESAR_STATUS;

@     CAESAR_KERNEL_ASSERT_INPUT (INPUT_MODE);
@     CAESAR_KERNEL_ASSERT_TYPE (BIT64, "ADT_BIT64");
@     CAESAR_KERNEL_ASSERT_EOL (EOL);

     CAESAR_STATUS = PARSE_INPUT ("DATA", OFFER);

@     CAESAR_KERNEL_LOG_GATE (__func__);
@     /* LINTED */
@     CAESAR_KERNEL_LOG_OFFER (INPUT_MODE, BIT64, *OFFER, ADT_PRINT_BIT64,
@			      CAESAR_STATUS);
@     CAESAR_KERNEL_LOG_RESULT (CAESAR_STATUS);

     return (CAESAR_STATUS);
}

/* --------------------------------------------------------------------- */

int  KEY (INPUT_MODE, BIT64, OFFER, EOL)
CAESAR_KERNEL_OFFER INPUT_MODE;
char *BIT64;
ADT_BIT64 *OFFER;
CAESAR_KERNEL_OFFER EOL;
{
     int CAESAR_STATUS;

@     CAESAR_KERNEL_ASSERT_INPUT (INPUT_MODE);
@     CAESAR_KERNEL_ASSERT_TYPE (BIT64, "ADT_BIT64");
@     CAESAR_KERNEL_ASSERT_EOL (EOL);

     CAESAR_STATUS = PARSE_INPUT ("KEY", OFFER);

@     CAESAR_KERNEL_LOG_GATE (__func__);
@     /* LINTED */
@     CAESAR_KERNEL_LOG_OFFER (INPUT_MODE, BIT64, *OFFER, ADT_PRINT_BIT64,
@			      CAESAR_STATUS);
@     CAESAR_KERNEL_LOG_RESULT (CAESAR_STATUS);

     return (CAESAR_STATUS);
}

/* --------------------------------------------------------------------- */

int  OUTPUT (OUTPUT_MODE, BIT64, OFFER, EOL)
CAESAR_KERNEL_OFFER OUTPUT_MODE;
char *BIT64;
ADT_BIT64 OFFER;
CAESAR_KERNEL_OFFER EOL;
{
@     CAESAR_KERNEL_ASSERT_OUTPUT (OUTPUT_MODE);
@     CAESAR_KERNEL_ASSERT_TYPE (BIT64, "ADT_BIT64");
@     CAESAR_KERNEL_ASSERT_EOL (EOL);

     fprintf (stdout, "OUTPUT !");
     PRINT_64_BIT_VECTOR (stdout, OFFER);
     fprintf (stdout, "\n");

@     CAESAR_KERNEL_LOG_GATE (__func__);
@     /* LINTED */
@     CAESAR_KERNEL_LOG_OFFER (OUTPUT_MODE, BIT64, OFFER, ADT_PRINT_BIT64,
@                              1);
@     CAESAR_KERNEL_LOG_RESULT (1);

     return (1);
}

/* --------------------------------------------------------------------- */

